Finite Hardy Phase Theory for Power Means: An exact analytic shooting family through the Carleman parameter

For the power mean $P_t$, $t<1$, let \[ \Lambda_N(t)=\sup_{x_k>0} \frac{\sum_{n=1}^N P_t(x_1,\ldots,x_n)}{\sum_{n=1}^N x_n} \] be its finite Hardy constant. Negative powers, the geometric mean, and the usual positive-exponent Hardy inequality correspond respectively to $t<0$, $t=0$, and $0<t<1$. With the analytic parameter $q=t/(1-t)\in(-1,\infty)$, and writing $\lambda_N(q)=\Lambda_N(q/(1+q))$, we derive one exact scalar shooting map for all three regimes; its apparent singularity at $q=0$ is removable and gives the finite Carleman problem exactly. The map has a common terminal condition and its limiting vector field has a quadratic critical bottleneck at \[ y_*(q)=1+q,\qquad \Lambda_*(q)=(1+q)^{(1+q)/q}. \] We prove that there is a unique real-analytic phase $\kappa(q)$ for which the finite-defect expansion has zero cubic coefficient and, uniformly for $q$ in compact subsets of $(-1,\infty)$, for every fixed $L\ge2$, \[ \Lambda_*(q)-\lambda_N(q) =\sum_{j=2}^{L}\frac{A_j(q)}{(\log N+\kappa(q))^j} +O\!\left((\log N)^{-L-1}\right). \] In this phase-normalized scale, \[ A_2=2\pi^2(1+q)\Lambda_*,\qquad A_3=0,\qquad A_4=-\frac{\pi^2}{3}(2q^2+5q+5)A_2. \] Thus the classical Carleman and positive-Hardy leading corrections are projections of a single analytic family. At the Carleman parameter we obtain $A_2(0)=2e\pi^2$ and $A_4(0)=-(10/3)e\pi^4$; the latter is also recovered by a direct local residue calculation. The phase itself contains the global discrete defect. After phase normalization, the first coefficient involving a nonconstant discrete response is $A_5$, at order $(\log N+\kappa(q))^{-5}$.

==> anc/paper1_reproducibility/MANIFEST.sha256 <==
00d925d54e09b8d8f90af2e8f25c6f9392be14bfa056a1389b15d5701f729111  README.md
b6156988f4d95a556f79ca056718bdfe1fb4b032f2d8df078d67da48a3266489  carleman_numerical_reproducibility.md
66cd2e2b8f28e77f0ab3ec4c3e1b45414e140eb309d84fd14e2dfab089a573c3  numerics/carleman_a4_direct_audit.py
35211d0adb9ea1c0e8705d6c7285d3d9716d77c553be7c0a6b834ec1653ac7e9  numerics/carleman_high_precision_audit.cpp
9986620b84cd1bf437bc31ef54995cb3e3c3825d804a7a1fcfc907e09ada7498  numerics/carleman_phase_data.csv
1172a3cc6486caa00c27b44823698f15c7dfa2c7d23d885bd0d7cae9530f9c87  numerics/carleman_phase_fit_audit.py
7bab846576d4b88acd493a6c88e0994a28429c085e5a5bd76362be0eb13bfa4c  numerics/carleman_quad_audit.cpp
52e4f6e8681154594600d18cb07e9d043043d3e42b8ccaf2bbb351a700c6aa2b  numerics/p2_fifth_order_audit.py
9ce25b39751f3357e962070f53725c6082d32317cac9a6e6f3c7dc64e7900728  numerics/revision_symbolic_audit.py
f7308e5b60ea62603b458da5fadbb55614b46fbb4d083200fa2cc9843085ceef  requirements.txt
9b35a0045e53097fbb2c36b21f5f027b2ff1c1d6cd0cd9c1db51a44c1a788a90  run_quick_audit.sh


==> anc/paper1_reproducibility/README.md <==
# Paper 1 reproducibility archive

This archive accompanies the manuscript revision dated 28 September 2026 of
*Finite Hardy Phase Theory for Power Means*. The revision corrects the
weighted outlook and a strict inequality, clarifies the global phase theorem
and analytic domains, adds scaled-step persistence, and makes complex normal
convergence explicit. The original numerical data and solvers are unchanged.
The new `revision_symbolic_audit.py` checks finite algebraic identities used
in the revision. This package supersedes the 6 September binding recorded in
the older archive; the historical validation notes below are retained as such.

## Manuscript binding

- Canonical TeX SHA-256:
  `5cd83d99f4c8fdcc9595d7dbce9fcd127960a120765d3e2da5ed5a2db8962175`
- Locally compiled release PDF SHA-256:
  `a3c874dc3788c30d342ffcdddd748f9c20baab5be5e49f155f4dae4e5ef0a614`

The canonical version identifier is the TeX hash. The PDF hash refers to the
provided release PDF; an arXiv rebuild can differ in metadata and therefore
in its byte hash.

It contains the finite-Carleman numerical data, the source code used for the
limited numerical diagnostics in Section 7, and exact symbolic checks of the
Carleman fourth-order and Hilbert-space fifth-order coefficients. None of
these files is used in the analytic proof.

## Contents

- `carleman_numerical_reproducibility.md`: methods, precision checks, numerical tables, SHA-256 records, and reproduction commands.
- `numerics/carleman_high_precision_audit.cpp`: extended-precision backward shooting.
- `numerics/carleman_quad_audit.cpp`: independent IEEE binary128 cross-check.
- `numerics/carleman_phase_data.csv`: archived finite-section data through \(N=10^7\).
- `numerics/carleman_phase_fit_audit.py`: phase-drift and fit-conditioning diagnostics.
- `numerics/carleman_a4_direct_audit.py`: symbolic check of the direct Carleman residue computation.
- `numerics/p2_fifth_order_audit.py`: exact symbolic check of the centered
  \(p=2\) Gamma phase, \(A_5(1)\), and the split between \(\mu_2(1)\) and
  \(\tau_1(1)\).
- `numerics/revision_symbolic_audit.py`: general local coefficients, the phase
  shift, the weighted recurrence and its removable limit, and the algebra in
  the scaled-step persistence lemma.
- `requirements.txt`: exact Python package versions used for the audit.
- `run_quick_audit.sh`: integrity, build, precision, fit, symbolic, and small-
  \(N\) checks in one command.  Its precision stage compares the newly
  generated long-double values both with newly generated binary128 values and
  with the archived table.  It does not repeat the full \(N=10^7\) run.
- `MANIFEST.sha256`: byte-level integrity manifest for every other file in this
  archive.

## Interpretation

The numerical fits are diagnostics only. In particular, they do not independently prove the \(X^{-4}\) coefficient and do not support a quoted numerical value for \(A_5(0)\). The paper's coefficients are established analytically.

## Validation on 28 September 2026

- Both C++ implementations were rebuilt. Fresh values at N = 10^3, 10^4,
  10^5, and 10^6 reproduce the archived table; the largest long-double versus
  binary128 discrepancy is 8.147e-19.
- The fit audit reproduces the reported phase spread, A4 recovery, and
  truncation sensitivity. The small-N phase-column convention was checked.
- The direct Carleman and p=2 symbolic audits pass. The added revision
  symbolic audit also passes.
- The full N = 10^7 table is preserved from the historical runs below; the
  28 September validation does not repeat that full regeneration.
- The new manuscript was compiled with pdfLaTeX, with no unresolved
  references or overfull boxes, and its 31-page layout was reviewed.

Floating-point agreement is not an interval certificate, and these finite
symbolic checks do not constitute formal verification of the full theorem.

## Validation on 5–6 September 2026

- A fresh default run regenerated all 11 rows, including \(N=2\times10^6\),
  \(5\times10^6\), and \(10^7\); its finite constants agree with the archived
  table to at most \(2.2\times10^{-19}\).
- The fitting audit reproduced the archived precision comparison, phase-spread ratio, free-\(A_4\) recovery, and conditioning data.
- The symbolic residue audit returned `PASS` for \(c(0)\), \(\mu_1(0)\), and \(A_4(0)=-(10/3)e\pi^4\).
- The \(p=2\) symbolic audit returned `PASS` for
  \(A_5(1)=416\pi^4\zeta(3)/3\), \(\mu_2(1)=1/3\), and
  \(\tau_1(1)=13\zeta(3)/48-1/3\).
- An independent 6 September audit reproduced the entire 11-point table,
  checked the RC4 TeX/PDF binding, reran the fits and symbolic audits, and
  confirmed the numerical statements in Section 7.  It identified that the
  earlier quick script generated, but did not read, its fresh long-double spot
  table.  The present revision closes that automation gap with an explicit
  three-way comparison and a \(10^{-18}\) threshold.

See `carleman_numerical_reproducibility.md` for the exact commands, supported
workflows, and interpretation.  After installing `requirements.txt`, run the
portable quick audit from the extraction parent as

```bash
bash paper1_reproducibility/run_quick_audit.sh
```

Equivalently, from inside `paper1_reproducibility/`, run
`bash run_quick_audit.sh`; the script resolves every data path relative to its
own location.

The full 11-point regeneration is documented separately because its
\(N=10^7\) endpoint can take several minutes.


==> anc/paper1_reproducibility/carleman_numerical_reproducibility.md <==
# Finite Carleman Phase — Numerical Reproducibility Companion

**This release:** 28 September 2026. The original numerical sources and data
are unchanged; fresh spot checks through N = 10^6 and all symbolic checks
were rerun. See README.md for the current manuscript binding and validation.

**Historical audit dates:** 2026-09-03 (finite Carleman data), 2026-09-05 (exact \(p=2\) extension), 2026-09-06 (independent full reproduction and quick-audit closure)  
**Purpose:** internal reproducibility record for §7 of *Finite Hardy Phase Theory for Power Means*.  
**Status:** the finite-section numerical audit is reproducible and supports the claims made in the paper. It is a consistency check, not a substitute for the analytic proof.

## 1. Recovered numerical assets

| File | Role |
|---|---|
| `carleman_high_precision_audit.cpp` | Main backward-shooting implementation using C++ `long double`; source of the finite-section table through \(N=10^7\). |
| `carleman_quad_audit.cpp` | Independent GCC `__float128` / IEEE binary128 implementation for precision cross-checks. |
| `carleman_phase_data.csv` | Archived finite-section data, 11 values from \(N=10^3\) through \(N=10^7\). |
| `carleman_phase_fit_audit.py` | Window- and truncation-sensitive fitting audit: precision agreement, phase drift, free-\(A_4\) recovery, and \(A_5\) instability. |
| `carleman_a4_direct_audit.py` | Symbolic \(q=0\) residue audit of Lemma 6.2; independently verifies \(c(0),\mu_1(0),A_4(0)\). |
| `p2_fifth_order_audit.py` | Exact symbolic audit of the centered \(p=2\) Gamma phase; verifies \(A_5(1)\) and the split between \(\mu_2(1)\) and \(\tau_1(1)\). |

The `carleman_a4_direct_audit.py` file is **not redundant**. It checks the local residue computation symbolically and is logically independent of the finite-\(N\) shooting/fitting pipeline.

### SHA-256

```text
35211d0adb9ea1c0e8705d6c7285d3d9716d77c553be7c0a6b834ec1653ac7e9  carleman_high_precision_audit.cpp
7bab846576d4b88acd493a6c88e0994a28429c085e5a5bd76362be0eb13bfa4c  carleman_quad_audit.cpp
9986620b84cd1bf437bc31ef54995cb3e3c3825d804a7a1fcfc907e09ada7498  carleman_phase_data.csv
1172a3cc6486caa00c27b44823698f15c7dfa2c7d23d885bd0d7cae9530f9c87  carleman_phase_fit_audit.py
66cd2e2b8f28e77f0ab3ec4c3e1b45414e140eb309d84fd14e2dfab089a573c3  carleman_a4_direct_audit.py
52e4f6e8681154594600d18cb07e9d043043d3e42b8ccaf2bbb351a700c6aa2b  p2_fifth_order_audit.py
```

## 2. Exact Carleman shooting problem

At \(q=0\),

\[
y_{n+1}=\left(y_n-\frac1n\right)^{n/(n+1)}\Lambda^{1/(n+1)},
\qquad y_1=\Lambda,
\]

with terminal condition

\[
y_N=\frac1N.
\]

The exact backward form is

\[
y_n=\frac1n+y_{n+1}\exp\!\left(\frac{\log y_{n+1}-\log\Lambda}{n}\right).
\]

Define

\[
R_N(\Lambda)=y_1(\Lambda)-\Lambda.
\]

Both C++ implementations solve \(R_N(\Lambda)=0\) by a Newton iteration protected by a bracket and propagate the \(\Lambda\)-derivative of the backward orbit. Forward shooting is retained only as a conditioning diagnostic.

## 3. Precision backends and independent revalidation

`carleman_high_precision_audit.cpp` uses C++ `long double`. On the 2026-09-03 validation platform:

```text
std::numeric_limits<long double>::digits   = 64
std::numeric_limits<long double>::digits10 = 18
sizeof(long double)                        = 16
```

Thus the arithmetic is the x87 extended format with a 64-bit significand on this platform.

`carleman_quad_audit.cpp` uses `__float128` / IEEE binary128, with a 113-bit significand. Its main backward residual target is \(10^{-31}\).

The archived and independently rerun cross-checks are:

| \(N\) | \(|\Lambda_N^{(\mathrm{long\ double})}-\Lambda_N^{(\mathrm{binary128})}|\) |
|---:|---:|
| \(10^3\) | \(4.286\times10^{-19}\) |
| \(10^4\) | \(1.576\times10^{-19}\) |
| \(10^5\) | \(3.532\times10^{-19}\) |
| \(10^6\) | \(8.147\times10^{-19}\) |

An independent 2026-09-03 rerun recompiled both C++ backends and recomputed
all four points; the results reproduce the archived values.  At \(N=10^6\),
the binary128 backward residual is about \(9.5\times10^{-32}\), and
substitution into the ill-conditioned forward map gives a terminal residual
about \(2.54\times10^{-25}\).

## 4. Archived finite-section data

The CSV contains 11 points from \(10^3\) to \(10^7\). Representative values are:

| \(N\) | \(\Lambda_N(0)\) | \(\kappa_K(N)\) | \(\kappa_{K,A_4}(N)\) |
|---:|---:|---:|---:|
| \(10^3\) | 2.30453376499209232212 | 4.480157297 | 3.597184660 |
| \(10^4\) | 2.42806806258144051817 | 4.386973014 | 3.698414798 |
| \(10^5\) | 2.50417437777957487335 | 4.317632461 | 3.748371475 |
| \(10^6\) | 2.55412704106655443414 | 4.263944456 | 3.776931277 |
| \(10^7\) | 2.58857773089703640211 | 4.221169748 | 3.794826342 |

The full \(N=10^7\) long-double run is computationally expensive.  A fresh
default run on 2026-09-05 nevertheless regenerated all 11 rows, including
\(N=2\times10^6\), \(5\times10^6\), and \(10^7\).  The regenerated finite
constants agree with the archived values to at most \(2.2\times10^{-19}\); the
derived phase columns agree to at most \(5.21\times10^{-18}\).  The forward
residual is intentionally retained only as an ill-conditioning diagnostic and
is much more sensitive to last-bit changes in the backward root.  The full
command below repeats this 11-point regeneration when desired.

## 5. Phase-drift check of the analytic \(A_4(0)\)

Set

\[
\delta_N=e-\Lambda_N(0),\qquad K=2e\pi^2,\qquad A_4=-\frac{10}{3}e\pi^4.
\]

On \(N\ge10^5\), the audit returns:

```text
leading-only phase spread : 0.0964627128287
with theoretical A4       : 0.0464548666238
ratio                     : 0.481584
```

Thus the paper's phrase “roughly halves the drift” has a precise reproducible basis.

## 6. Free-\(A_4\) recovery

The fit

\[
\delta_N=\frac{K}{X^2}+\frac{B_4}{X^4}+\cdots+\frac{B_m}{X^m},
\qquad X=\log N+\kappa,
\]

is run with \(B_4\) and \(\kappa\) both free. The analytic value is

\[
A_4=-882.617873614806\ldots.
\]

For seventh-order fits:

| window | fitted \(\kappa\) | fitted \(B_4\) | relative error |
|---|---:|---:|---:|
| \(N\ge10^3\) | 3.848951470 | -880.712484 | -0.216% |
| \(N\ge10^4\) | 3.848427229 | -884.455802 | +0.208% |
| \(N\ge10^5\) | 3.848151819 | -886.524794 | +0.443% |
| \(N\ge3\times10^5\) | 3.848111524 | -886.842033 | +0.479% |

Therefore the paper's “within about one half percent” statement is supported without inserting the theoretical \(A_4\) into the fit. Eighth-order fits become visibly worse conditioned, which is useful evidence against cherry-picking a truncation order.

## 7. \(\kappa(0)\) and \(A_5(0)\)

With \(A_4\) fixed, fits through orders 7–9 give

\[
3.8484372\lesssim\kappa(0)\lesssim3.8486837.
\]

Thus

\[
\kappa(0)\approx3.8486
\]

is a reasonable **diagnostic value**, not a certified interval.

The same fits place \(A_5\) roughly in

\[
1562\lesssim A_5\lesssim1663,
\]

but the design-matrix condition number grows from roughly \(10^4\) to roughly \(10^{10}\). Hence \(A_5\) is not stably identifiable from the current finite-\(N\) window and should not be quoted as a numerical coefficient.

## 8. Direct symbolic audit of \(A_4(0)\)

`carleman_a4_direct_audit.py` symbolically expands the local zero and residue at \(q=0\). The 2026-09-03 rerun gives:

```text
PASS c(0) = sqrt(2)*pi*exp(1/2)
PASS mu_1(0) = -5*sqrt(2)*pi*exp(-1/2)/12
PASS A_4(0) = -10*E*pi**4/3
```

Equivalently,

\[
c(0)=\pi\sqrt{2e},\qquad
\mu_1(0)=-\frac{5\pi}{6\sqrt{2e}},\qquad
A_4(0)=-\frac{10}{3}e\pi^4.
\]

### Exact \(p=2\) fifth-order audit

`p2_fifth_order_audit.py` expands the Gamma phase independently of the
finite-\(N\) fit and checks the corrected centered fifth-order datum.  The
2026-09-05 run gives:

```text
PASS kappa_1 = EulerGamma + log(64)
PASS cubic Gamma-phase coefficient = -13*zeta(3)/3
PASS A_5(1) = 416*pi**4*zeta(3)/3
PASS mu_2(1) = 1/3
PASS tau_1(1) = -1/3 + 13*zeta(3)/48
```

This is an exact symbolic consistency check; it is not inferred from the
ill-conditioned numerical fit at \(q=0\).

## 9. Direct phase construction versus fitted phase

The analytic theory gives

\[
\kappa(0)=-(J(0)+\tau_0(0)),\qquad
\tau_0(0)=\sum_{n\ge1}d_{n,0,0}(v_n^*(0)).
\]

The recovered numerical assets do **not** directly evaluate \(J(0)+\tau_0(0)\). The numerical value \(3.8486\) is inferred from finite-section fits.

This distinction is explicit in the paper.  A direct high-precision
computation of \(J+\tau_0\) would be a useful future cross-check, but it is not
required for the present numerical-consistency section.

## 10. Reproduction environment and commands

The 6 September package audit used GCC 13.3.0 on Linux with `quadmath`,
Python 3.12.13, NumPy 2.3.5, SciPy 1.17.0, and SymPy 1.14.0.  Exact Python
dependencies are listed in `requirements.txt`.  Starting from the extracted
archive:

```bash
cd paper1_reproducibility
sha256sum -c MANIFEST.sha256
cd numerics

python3 -m venv .venv
. .venv/bin/activate
python3 -m pip install -r ../requirements.txt

g++ -O3 -std=c++17 carleman_high_precision_audit.cpp -o carleman_high_precision_audit

g++ -O3 -std=gnu++17 carleman_quad_audit.cpp -lquadmath -o carleman_quad_audit

# Full 11-point regeneration; this includes N=10^7 and can take several minutes.
./carleman_high_precision_audit > carleman_phase_data_recomputed.csv

# Independent high-precision cross-check at the four reported sizes.
./carleman_quad_audit 1000 10000 100000 1000000 \
  > carleman_quad_recomputed.csv

# Audit the archived table.
python3 carleman_phase_fit_audit.py

# Audit the newly regenerated table instead.
python3 carleman_phase_fit_audit.py \
  --data carleman_phase_data_recomputed.csv \
  --quad-data carleman_quad_recomputed.csv

python3 carleman_a4_direct_audit.py
python3 p2_fifth_order_audit.py
python3 revision_symbolic_audit.py
```

After the dependencies have been installed, the portable quick audit can also
be launched from the archive root:

```bash
bash run_quick_audit.sh
```

It verifies the integrity manifest, compiles both implementations with warning
flags, recomputes the four precision-cross-check sizes, and reads **both** fresh
CSV files.  At every one of the four prescribed sizes it requires the fresh
long-double constant to be within \(10^{-18}\) both of the fresh binary128
constant and of the archived constant.  It then reruns the fit and all three symbolic
audits and checks the documented small-\(N\) behavior.  The CSV loaders reject
wrong grids, duplicate indices, malformed rows, and non-finite spot-check
fields.  Because the script resolves data paths relative to its own location,
it may also be invoked by an absolute or relative path from elsewhere.  It
deliberately does not repeat the expensive \(N=10^7\) endpoint; the preceding
commands give the full 11-point regeneration when that is desired.

The three-way spot comparison was added after an independent 2026-09-06 audit
noticed that the preceding archive revision generated its long-double spot CSV
without passing that file to the fitting audit.  That earlier automation gap did
not affect the archived table or the paper: the same independent audit performed
a complete 11-point recomputation, a fresh-data fit, binary128 checks, an
independent high-precision forward bisection, and small direct optimizations,
all supporting the numerical statements in Section 7.

The default C++ grid is exactly the 11-point grid in
`carleman_phase_data.csv`.  Both drivers also accept an explicit list of
integer sizes.  For small \(N\), the finite constant is still printed, while
the asymptotic \(A_4\)-corrected phase column is reported as `nan` whenever
its quadratic inversion lies outside the real domain.

## 11. Paper integration decision

The numerical section should remain a **consistency check**. The following claims are supported:

- stable backward shooting is used;
- independent extended/binary128 backends agree;
- archived data extend to \(N=10^7\);
- the analytic \(A_4(0)\) reduces the phase drift by a factor about \(0.482\);
- a fit with \(A_4\) free recovers it to about \(0.5\%\);
- \(\kappa(0)\approx3.8486\) is a stable diagnostic;
- \(A_5(0)\) is not stably identifiable.

The paper should **not** imply that \(3.8486\) is a certified direct evaluation of \(-(J+\tau_0)\) unless that separate computation is performed later.


==> anc/paper1_reproducibility/numerics/carleman_a4_direct_audit.py <==
#!/usr/bin/env python3
"""Direct q=0 residue audit of the finite Carleman X^{-4} coefficient."""

import sympy as sp


x = sp.symbols("x")
c1, c2, c3, c4 = sp.symbols("c1 c2 c3 c4")
v = c1 * x + c2 * x**2 + c3 * x**3 + c4 * x**4
y = 1 + v
lam = sp.E - x**2
bottleneck = 1 + y * sp.log(y / lam)
series = sp.series(bottleneck, x, 0, 6).removeO().expand()

solution = {c1: sp.I * sp.sqrt(2 / sp.E)}
for power, variable in ((3, c2), (4, c3), (5, c4)):
    equation = sp.simplify(series.coeff(x, power).subs(solution))
    solution[variable] = sp.simplify(sp.solve(equation, variable)[0])

residue = sp.series((y / v).subs(solution), x, 0, 3).removeO().expand()
c = sp.simplify(2 * sp.pi * sp.I * residue.coeff(x, -1))
mu1 = sp.simplify(2 * sp.pi * sp.I * residue.coeff(x, 1))
a4 = sp.simplify(2 * mu1 * c**3)

assert sp.simplify(c - sp.pi * sp.sqrt(2 * sp.E)) == 0
assert sp.simplify(mu1 + 5 * sp.pi / (6 * sp.sqrt(2 * sp.E))) == 0
assert sp.simplify(a4 + 10 * sp.E * sp.pi**4 / 3) == 0

print("PASS c(0) =", c)
print("PASS mu_1(0) =", mu1)
print("PASS A_4(0) =", a4)


==> anc/paper1_reproducibility/numerics/carleman_high_precision_audit.cpp <==
#include <algorithm>
#include <cmath>
#include <cstdint>
#include <iomanip>
#include <iostream>
#include <limits>
#include <stdexcept>
#include <utility>
#include <vector>

namespace {

struct Shot {
    bool alive;
    long double residual;
    long double derivative;
};

Shot shoot(long double lambda, std::uint64_t N) {
    long double y = lambda;
    long double dy = 1.0L;
    const long double log_lambda = std::log(lambda);

    for (std::uint64_t n = 1; n < N; ++n) {
        const long double nn = static_cast<long double>(n);
        const long double a = y - 1.0L / nn;
        if (!(a > 0.0L)) {
            return {false, -1.0L, 0.0L};
        }

        const long double inv_next = 1.0L / (nn + 1.0L);
        const long double log_a = std::log(a);
        const long double y_next =
            std::exp(log_a + (log_lambda - log_a) * inv_next);
        const long double dlog =
            (nn * inv_next) * (dy / a) + inv_next / lambda;
        dy = y_next * dlog;
        y = y_next;
    }

    const long double scale = static_cast<long double>(N);
    return {true, scale * y - 1.0L, scale * dy};
}

Shot shoot_backward(long double lambda, std::uint64_t N) {
    long double y = 1.0L / static_cast<long double>(N);
    long double dy = 0.0L;
    const long double log_lambda = std::log(lambda);

    for (std::uint64_t n = N - 1; n >= 1; --n) {
        const long double nn = static_cast<long double>(n);
        const long double factor =
            std::exp((std::log(y) - log_lambda) / nn);
        const long double b = y * factor;
        dy = b * ((1.0L + 1.0L / nn) * dy / y -
                  1.0L / (nn * lambda));
        y = 1.0L / nn + b;
    }
    return {true, y - lambda, dy - 1.0L};
}

long double root(std::uint64_t N) {
    const long double e = std::exp(1.0L);
    const long double pi = std::acos(-1.0L);
    const long double K = 2.0L * pi * pi * e;
    const long double L = std::log(static_cast<long double>(N));

    long double lo = 1.0L;
    long double hi = e;
    long double f_lo = shoot_backward(lo, N).residual;
    const long double f_hi = shoot_backward(hi, N).residual;
    if (!(f_lo * f_hi < 0.0L)) {
        throw std::runtime_error("backward shooting did not bracket a root");
    }
    long double x = e - K / ((L + 3.8L) * (L + 3.8L));
    x = std::clamp(x, lo + 0.1L * (hi - lo), hi - 0.01L * (hi - lo));

    for (int iteration = 0; iteration < 40; ++iteration) {
        const Shot value = shoot_backward(x, N);
        if (value.residual * f_lo > 0.0L) {
            lo = x;
            f_lo = value.residual;
        } else {
            hi = x;
        }

        if (std::abs(value.residual) < 2.0e-18L) {
            return x;
        }

        long double candidate = 0.5L * (lo + hi);
        if (value.derivative != 0.0L && std::isfinite(value.derivative)) {
            const long double newton = x - value.residual / value.derivative;
            if (newton > lo && newton < hi) {
                candidate = newton;
            }
        }
        x = candidate;
    }

    const long double answer = 0.5L * (lo + hi);
    if (std::abs(shoot_backward(answer, N).residual) > 2.0e-16L) {
        throw std::runtime_error("long-double root did not converge");
    }
    return answer;
}

}  // namespace

int main(int argc, char** argv) {
    std::vector<std::uint64_t> sizes = {
        1000ULL,
        3000ULL,
        10000ULL,
        30000ULL,
        100000ULL,
        300000ULL,
        1000000ULL,
        2000000ULL,
        3000000ULL,
        5000000ULL,
        10000000ULL,
    };
    if (argc > 1) {
        sizes.clear();
        for (int i = 1; i < argc; ++i) {
            const std::uint64_t size = std::stoull(argv[i]);
            if (size < 2) {
                throw std::invalid_argument("N must be at least 2");
            }
            sizes.push_back(size);
        }
    }

    const long double e = std::exp(1.0L);
    const long double pi = std::acos(-1.0L);
    const long double K = 2.0L * pi * pi * e;
    const long double A4 = -(10.0L / 3.0L) * e * pi * pi * pi * pi;

    std::cout
        << "N,lambda,delta,K_ratio,phase_K,phase_K_A4,backward_residual,"
           "forward_residual\n";
    std::cout << std::setprecision(21);
    for (const std::uint64_t N : sizes) {
        const long double lambda = root(N);
        const Shot backward_check = shoot_backward(lambda, N);
        const Shot forward_check = shoot(lambda, N);
        const long double delta = e - lambda;
        const long double L = std::log(static_cast<long double>(N));
        const long double ratio = delta * L * L / K;
        const long double phase_K = std::sqrt(K / delta) - L;

        const long double discriminant = K * K + 4.0L * A4 * delta;
        long double phase_K_A4 =
            std::numeric_limits<long double>::quiet_NaN();
        if (discriminant > 0.0L) {
            const long double z =
                2.0L * delta / (K + std::sqrt(discriminant));
            phase_K_A4 = 1.0L / std::sqrt(z) - L;
        }

        std::cout << N << ',' << lambda << ',' << delta << ',' << ratio << ','
                  << phase_K << ',' << phase_K_A4 << ','
                  << backward_check.residual << ',' << forward_check.residual
                  << '\n';
    }
}


==> anc/paper1_reproducibility/numerics/carleman_phase_data.csv <==
N,lambda,delta,K_ratio,phase_K,phase_K_A4,backward_residual,forward_residual
1000,2.30453376499209232212,0.413748063466952913309,0.367947314872112262168,4.48015729665333834386,3.59718465974979211301,1.73472347597680709441e-18,-1.06935402373331545078e-14
3000,2.3714652980592777526,0.346816530399767482826,0.41433022429535285624,4.43196650033700091046,3.65551431211620893574,-1.30104260698260532081e-18,-1.01946554496856744976e-13
10000,2.42806806258144051817,0.290213765877604717254,0.458822963687117383968,4.38697301352118704688,3.69841479805807299246,-8.67361737988403547206e-19,-1.16432823668924378957e-12
30000,2.46863412808779626013,0.249647700371248975303,0.494461449440190448508,4.35153195441420732274,3.72606334625661289161,-6.50521303491302660404e-19,-1.13775045699864019166e-11
100000,2.50417437777957487335,0.214107450679470362074,0.528906547833685532006,4.31763246108089380256,3.74837147516460083944,-2.60208521396521064162e-18,-1.45616172169283492055e-10
300000,2.5304579615342733998,0.187823866924771835625,0.556753099227312780572,4.29040874629753486366,3.76379279831422620603,-8.67361737988403547206e-19,-1.32869212323121627106e-09
1000000,2.55412704106655443414,0.164154787392490801286,0.583933253858419862303,4.263944456203078783,3.77693127711002747064,-9.54097911787243901927e-18,-1.49306393646742897874e-08
2000000,2.56580041192897113879,0.152481416530074096643,0.598201043658398766401,4.25008176578801758708,3.78315631888870812245,1.38777878078144567553e-17,-6.07372112356027379909e-08
3000000,2.57206701026060939857,0.14621481819843583686,0.606125559052996705934,4.2423883230500655326,3.78642959697681969269,-4.33680868994201773603e-19,-1.39112429936962597038e-07
5000000,2.5794326277402045886,0.138849200718840646825,0.615696386705055390988,4.2331008088480824806,3.7902161176967827886,1.64798730217796673969e-17,-3.86381251208831825311e-07
10000000,2.58857773089703640211,0.129704097562008833317,0.627996077095170357149,4.22116974825214572031,3.79482634178837625535,7.80625564189563192485e-18,-1.56277302825402145819e-06


==> anc/paper1_reproducibility/numerics/carleman_phase_fit_audit.py <==
#!/usr/bin/env python3
"""Window- and truncation-sensitive audit of the finite Carleman phase.

The finite constants are generated by carleman_high_precision_audit.cpp.
Selected values are independently checked with the __float128 implementation
carleman_quad_audit.cpp.  When both fresh spot-check files are supplied, the
script also compares the new long-double output with the new binary128 output
and with the archived table.
"""

from __future__ import annotations

import argparse
import csv
import math
from decimal import Decimal
from pathlib import Path

import numpy as np
from scipy.optimize import minimize_scalar


DEFAULT_DATA = Path(__file__).with_name("carleman_phase_data.csv")
K = 2.0 * math.pi**2 * math.e
A4_THEORY = -(10.0 / 3.0) * math.e * math.pi**4
REQUIRED_GRID = [
    1_000,
    3_000,
    10_000,
    30_000,
    100_000,
    300_000,
    1_000_000,
    2_000_000,
    3_000_000,
    5_000_000,
    10_000_000,
]
EXPECTED_FIELDS = [
    "N",
    "lambda",
    "delta",
    "K_ratio",
    "phase_K",
    "phase_K_A4",
    "backward_residual",
    "forward_residual",
]

# __float128 backward-shooting values, computed independently of the data table.
QUAD_REFERENCE = {
    1_000: Decimal("2.3045337649920923225486292203715986696"),
    10_000: Decimal("2.4280680625814405180123779853063690298"),
    100_000: Decimal("2.5041743777795748737031806018009557991"),
    1_000_000: Decimal("2.5541270410665544333253072901543991869"),
}
SPOT_GRID = list(QUAD_REFERENCE)
SPOT_TOLERANCE = Decimal("1.0e-18")


def load_rows(data_path: Path) -> list[dict[str, object]]:
    with data_path.open(newline="", encoding="utf-8") as handle:
        reader = csv.DictReader(handle)
        if reader.fieldnames != EXPECTED_FIELDS:
            raise ValueError(
                f"unexpected CSV header in {data_path}: {reader.fieldnames}"
            )
        rows = []
        for row in reader:
            parsed = {
                key: int(value) if key == "N" else float(value)
                for key, value in row.items()
            }
            parsed["lambda_decimal"] = Decimal(row["lambda"])
            rows.append(parsed)

    grid = [int(row["N"]) for row in rows]
    if grid != REQUIRED_GRID:
        raise ValueError(
            f"expected the 11-point grid {REQUIRED_GRID}, found {grid}"
        )

    lambdas = [float(row["lambda"]) for row in rows]
    if not all(left < right for left, right in zip(lambdas, lambdas[1:])):
        raise ValueError("finite constants are not strictly increasing")

    for row in rows:
        n = int(row["N"])
        lam = float(row["lambda"])
        delta = float(row["delta"])
        log_n = math.log(n)
        expected = {
            "delta": math.e - lam,
            "K_ratio": delta * log_n**2 / K,
            "phase_K": math.sqrt(K / delta) - log_n,
        }
        discriminant = K * K + 4.0 * A4_THEORY * delta
        if discriminant <= 0.0:
            raise ValueError(f"A4 inversion is nonreal on the audit grid at N={n}")
        z = 2.0 * delta / (K + math.sqrt(discriminant))
        expected["phase_K_A4"] = 1.0 / math.sqrt(z) - log_n
        for key, target in expected.items():
            if not math.isclose(
                float(row[key]), target, rel_tol=5.0e-13, abs_tol=5.0e-13
            ):
                raise ValueError(
                    f"inconsistent {key} at N={n}: "
                    f"stored={row[key]!r}, recomputed={target!r}"
                )
    return rows


def load_spot_reference(data_path: Path, label: str) -> dict[int, Decimal]:
    with data_path.open(newline="", encoding="utf-8") as handle:
        reader = csv.DictReader(handle)
        if reader.fieldnames != EXPECTED_FIELDS:
            raise ValueError(
                f"unexpected CSV header in {data_path}: {reader.fieldnames}"
            )
        rows = list(reader)

    grid: list[int] = []
    reference: dict[int, Decimal] = {}
    for row_number, row in enumerate(rows, start=2):
        if None in row or any(row[field] is None for field in EXPECTED_FIELDS):
            raise ValueError(f"malformed {label} row {row_number} in {data_path}")
        n = int(row["N"])
        if n in reference:
            raise ValueError(f"duplicate N={n} in {label} data {data_path}")
        grid.append(n)
        for field in EXPECTED_FIELDS[1:]:
            value = Decimal(row[field])
            if not value.is_finite():
                raise ValueError(
                    f"non-finite {field} at N={n} in {label} data {data_path}"
                )
        reference[n] = Decimal(row["lambda"])

    if grid != SPOT_GRID:
        raise ValueError(
            f"{label} data must contain exactly the ordered grid {SPOT_GRID}; "
            f"found {grid}"
        )
    return reference


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Audit the finite-Carleman phase table and asymptotic fits."
    )
    parser.add_argument(
        "--data",
        type=Path,
        default=DEFAULT_DATA,
        help="11-row CSV to audit (default: archived carleman_phase_data.csv)",
    )
    parser.add_argument(
        "--quad-data",
        type=Path,
        default=None,
        help="optional freshly generated four-row binary128 CSV",
    )
    parser.add_argument(
        "--long-spot-data",
        type=Path,
        default=None,
        help=(
            "optional freshly generated four-row long-double CSV; requires "
            "--quad-data and enables fresh-output cross-checks"
        ),
    )
    arguments = parser.parse_args()
    if arguments.long_spot_data is not None and arguments.quad_data is None:
        parser.error("--long-spot-data requires --quad-data")
    return arguments


def profile_fit(
    rows: list[dict[str, object]],
    n_min: int,
    first_power: int,
    last_power: int,
    fix_a4: bool,
) -> tuple[float, np.ndarray, float, float]:
    selected = [row for row in rows if row["N"] >= n_min]
    logs = np.log([row["N"] for row in selected])
    deltas = np.array([row["delta"] for row in selected])
    powers = list(range(first_power, last_power + 1))

    def solve_at_phase(phase: float):
        x = logs + phase
        base = K / x**2
        if fix_a4:
            base = base + A4_THEORY / x**4
        scale = x ** (last_power + 1)
        matrix = np.column_stack([scale / x**power for power in powers])
        target = (deltas - base) * scale
        coefficients = np.linalg.lstsq(matrix, target, rcond=None)[0]
        residual = matrix @ coefficients - target
        return float(residual @ residual), coefficients, residual, matrix

    optimum = minimize_scalar(
        lambda phase: solve_at_phase(phase)[0],
        bounds=(3.5, 4.2),
        method="bounded",
        options={"xatol": 1.0e-13},
    )
    cost, coefficients, residual, matrix = solve_at_phase(float(optimum.x))
    return (
        float(optimum.x),
        coefficients,
        float(np.max(np.abs(residual))),
        float(np.linalg.cond(matrix)),
    )


def main(
    data_path: Path,
    quad_path: Path | None,
    long_spot_path: Path | None,
) -> None:
    data_path = data_path.expanduser().resolve()
    rows = load_rows(data_path)
    quad_reference = QUAD_REFERENCE
    if quad_path is not None:
        quad_path = quad_path.expanduser().resolve()
        quad_reference = load_spot_reference(quad_path, "binary128")

    long_spot_reference = None
    if long_spot_path is not None:
        long_spot_path = long_spot_path.expanduser().resolve()
        long_spot_reference = load_spot_reference(long_spot_path, "long-double")

    print(f"DATA FILE: {data_path}")
    if quad_path is not None:
        print(f"QUAD DATA FILE: {quad_path}")
    if long_spot_path is not None:
        print(f"LONG-DOUBLE SPOT DATA FILE: {long_spot_path}")
    print("CSV STRUCTURE/DERIVED-COLUMN CHECK: PASS")

    print("\nDATA-TABLE/BINARY128 PRECISION CROSS-CHECK")
    max_difference = Decimal(0)
    for n, reference in quad_reference.items():
        value = next(row["lambda_decimal"] for row in rows if row["N"] == n)
        difference = abs(value - reference)
        max_difference = max(max_difference, difference)
        print(f"N={n:>8d}  |long double - quad|={float(difference):.3e}")
    if max_difference > SPOT_TOLERANCE:
        raise AssertionError(
            f"data-table/binary128 difference {max_difference} exceeds "
            f"{SPOT_TOLERANCE}"
        )

    if long_spot_reference is not None:
        print("\nFRESH-OUTPUT CROSS-CHECK")
        max_long_table = Decimal(0)
        max_long_quad = Decimal(0)
        for n in SPOT_GRID:
            table_value = next(
                row["lambda_decimal"] for row in rows if row["N"] == n
            )
            long_value = long_spot_reference[n]
            quad_value = quad_reference[n]
            long_table_difference = abs(long_value - table_value)
            long_quad_difference = abs(long_value - quad_value)
            max_long_table = max(max_long_table, long_table_difference)
            max_long_quad = max(max_long_quad, long_quad_difference)
            print(
                f"N={n:>8d}  |fresh long - table|="
                f"{float(long_table_difference):.3e}  "
                f"|fresh long - fresh quad|={float(long_quad_difference):.3e}"
            )
        if max_long_table > SPOT_TOLERANCE:
            raise AssertionError(
                f"fresh-long/data-table difference {max_long_table} exceeds "
                f"{SPOT_TOLERANCE}"
            )
        if max_long_quad > SPOT_TOLERANCE:
            raise AssertionError(
                f"fresh-long/fresh-binary128 difference {max_long_quad} "
                f"exceeds {SPOT_TOLERANCE}"
            )
        print("FRESH LONG-DOUBLE OUTPUT CHECK: PASS")

    tail = [row for row in rows if row["N"] >= 100_000]
    leading_spread = max(row["phase_K"] for row in tail) - min(
        row["phase_K"] for row in tail
    )
    corrected_spread = max(row["phase_K_A4"] for row in tail) - min(
        row["phase_K_A4"] for row in tail
    )
    print("\nPHASE SPREAD ON N >= 1e5")
    print(f"leading only : {leading_spread:.12g}")
    print(f"with A4      : {corrected_spread:.12g}")
    print(f"ratio        : {corrected_spread / leading_spread:.6f}")
    if not corrected_spread < 0.50 * leading_spread:
        raise AssertionError("the A4-corrected phase spread was not halved")

    print("\nFREE-A4 RECOVERY (A4 is not supplied to the fit)")
    print(f"theoretical A4 = {A4_THEORY:.12f}")
    for last_power in (7, 8):
        for n_min in (1_000, 10_000, 100_000, 300_000):
            phase, coefficients, _, condition = profile_fit(
                rows, n_min, 4, last_power, fix_a4=False
            )
            relative_error = (coefficients[0] - A4_THEORY) / A4_THEORY
            print(
                f"through A{last_power}, N>={n_min:>6d}: "
                f"kappa={phase:.9f}, A4={coefficients[0]:.6f}, "
                f"rel.err={relative_error:+.3%}, cond={condition:.3e}"
            )

    phase, coefficients, _, _ = profile_fit(
        rows, 10_000, 4, 7, fix_a4=False
    )
    if not abs((coefficients[0] - A4_THEORY) / A4_THEORY) < 0.005:
        raise AssertionError("the free-A4 recovery exceeded 0.5 percent")

    print("\nFIXED-A4 PHASE/A5 SENSITIVITY")
    estimates = []
    for last_power in (5, 6, 7, 8, 9):
        for n_min in (10_000, 100_000, 300_000):
            if sum(row["N"] >= n_min for row in rows) <= last_power - 4:
                continue
            phase, coefficients, _, condition = profile_fit(
                rows, n_min, 5, last_power, fix_a4=True
            )
            estimates.append((last_power, n_min, phase, coefficients[0]))
            print(
                f"through A{last_power}, N>={n_min:>6d}: "
                f"kappa={phase:.9f}, A5={coefficients[0]:.3f}, "
                f"cond={condition:.3e}"
            )

    high_order = [item for item in estimates if item[0] >= 7]
    phase_values = [item[2] for item in high_order]
    a5_values = [item[3] for item in high_order]
    print("\nEMPIRICAL CONCLUSION")
    print(
        "kappa is numerically stable at roughly "
        f"[{min(phase_values):.7f}, {max(phase_values):.7f}]."
    )
    print(
        "A5 remains truncation-sensitive, with high-order fits roughly in "
        f"[{min(a5_values):.0f}, {max(a5_values):.0f}]."
    )
    print("Do not promote the fitted A5 to a theorem or a quoted coefficient.")


if __name__ == "__main__":
    arguments = parse_args()
    main(arguments.data, arguments.quad_data, arguments.long_spot_data)


==> anc/paper1_reproducibility/numerics/carleman_quad_audit.cpp <==
#include <quadmath.h>

#include <cstdint>
#include <cstdlib>
#include <iomanip>
#include <iostream>
#include <stdexcept>
#include <string>
#include <vector>

namespace {

using real = __float128;

struct Shot {
    bool alive;
    real residual;
    real derivative;
};

std::string format(real x, int digits = 38) {
    char buffer[160];
    quadmath_snprintf(buffer, sizeof(buffer), "%.*Qg", digits, x);
    return buffer;
}

Shot shoot(real lambda, std::uint64_t N) {
    real y = lambda;
    real dy = 1.0Q;
    const real log_lambda = logq(lambda);

    for (std::uint64_t n = 1; n < N; ++n) {
        const real nn = static_cast<real>(n);
        const real a = y - 1.0Q / nn;
        if (!(a > 0.0Q)) {
            return {false, -1.0Q, 0.0Q};
        }

        const real inv_next = 1.0Q / (nn + 1.0Q);
        const real log_a = logq(a);
        const real y_next = expq(log_a + (log_lambda - log_a) * inv_next);
        const real dlog = (nn * inv_next) * (dy / a) + inv_next / lambda;
        dy = y_next * dlog;
        y = y_next;
    }

    const real scale = static_cast<real>(N);
    return {true, scale * y - 1.0Q, scale * dy};
}

Shot shoot_backward(real lambda, std::uint64_t N) {
    real y = 1.0Q / static_cast<real>(N);
    real dy = 0.0Q;
    const real log_lambda = logq(lambda);

    for (std::uint64_t n = N - 1; n >= 1; --n) {
        const real nn = static_cast<real>(n);
        const real factor = expq((logq(y) - log_lambda) / nn);
        const real b = y * factor;
        dy = b * ((1.0Q + 1.0Q / nn) * dy / y - 1.0Q / (nn * lambda));
        y = 1.0Q / nn + b;
    }
    return {true, y - lambda, dy - 1.0Q};
}

real finite_constant(std::uint64_t N) {
    const real e = expq(1.0Q);
    const real pi = acosq(-1.0Q);
    const real K = 2.0Q * pi * pi * e;
    const real L = logq(static_cast<real>(N));

    real lo = 1.0Q;
    real hi = e;
    real f_lo = shoot_backward(lo, N).residual;
    real f_hi = shoot_backward(hi, N).residual;
    if (!(f_lo * f_hi < 0.0Q)) {
        throw std::runtime_error("backward shooting did not bracket a root");
    }
    real x = e - K / ((L + 3.8Q) * (L + 3.8Q));
    if (!(x > lo && x < hi)) {
        x = (lo + hi) / 2.0Q;
    }

    for (int iteration = 0; iteration < 40; ++iteration) {
        const Shot value = shoot_backward(x, N);
        if (value.residual * f_lo > 0.0Q) {
            lo = x;
            f_lo = value.residual;
        } else {
            hi = x;
            f_hi = value.residual;
        }

        if (fabsq(value.residual) < 1.0e-31Q) {
            return x;
        }

        real candidate = (lo + hi) / 2.0Q;
        if (value.derivative != 0.0Q && !isinfq(value.derivative) &&
            !isnanq(value.derivative)) {
            const real newton = x - value.residual / value.derivative;
            if (newton > lo && newton < hi) {
                candidate = newton;
            }
        }
        x = candidate;
    }

    const real answer = (lo + hi) / 2.0Q;
    const Shot check = shoot_backward(answer, N);
    if (!check.alive || fabsq(check.residual) > 1.0e-28Q) {
        throw std::runtime_error("quad root did not converge");
    }
    return answer;
}

}  // namespace

int main(int argc, char** argv) {
    std::vector<std::uint64_t> sizes = {
        1000ULL,
        3000ULL,
        10000ULL,
        30000ULL,
        100000ULL,
        300000ULL,
        1000000ULL,
        2000000ULL,
        3000000ULL,
        5000000ULL,
        10000000ULL,
    };
    if (argc > 1) {
        sizes.clear();
        for (int i = 1; i < argc; ++i) {
            const std::uint64_t size = std::stoull(argv[i]);
            if (size < 2) {
                throw std::invalid_argument("N must be at least 2");
            }
            sizes.push_back(size);
        }
    }

    const real e = expq(1.0Q);
    const real pi = acosq(-1.0Q);
    const real K = 2.0Q * pi * pi * e;
    const real A4 = -(10.0Q / 3.0Q) * e * pi * pi * pi * pi;

    std::cout
        << "N,lambda,delta,K_ratio,phase_K,phase_K_A4,backward_residual,"
           "forward_residual\n";
    for (const std::uint64_t N : sizes) {
        const real lambda = finite_constant(N);
        const Shot backward_check = shoot_backward(lambda, N);
        const Shot forward_check = shoot(lambda, N);
        const real delta = e - lambda;
        const real L = logq(static_cast<real>(N));
        const real ratio = delta * L * L / K;
        const real phase_K = sqrtq(K / delta) - L;
        const real discriminant = K * K + 4.0Q * A4 * delta;
        real phase_K_A4 = nanq("");
        if (discriminant > 0.0Q) {
            const real z = 2.0Q * delta / (K + sqrtq(discriminant));
            phase_K_A4 = 1.0Q / sqrtq(z) - L;
        }

        std::cout << N << ',' << format(lambda) << ',' << format(delta) << ','
                  << format(ratio) << ',' << format(phase_K) << ','
                  << format(phase_K_A4) << ','
                  << format(backward_check.residual) << ','
                  << format(forward_check.residual) << '\n';
    }
}


==> anc/paper1_reproducibility/numerics/p2_fifth_order_audit.py <==
#!/usr/bin/env python3
"""Exact symbolic audit of the centered p=2 fifth-order coefficient."""

import sympy as sp


x, z, xi = sp.symbols("x z xi", positive=True)
pi = sp.pi
zeta3 = sp.zeta(3)

# Im(3 log Gamma(1/2-i x)-log Gamma(1-2 i x)) through x^3.
kappa = sp.simplify(
    -3 * sp.polygamma(0, sp.Rational(1, 2))
    + 2 * sp.polygamma(0, 1)
)
theta3 = sp.simplify(
    (3 * sp.polygamma(2, sp.Rational(1, 2))
     - 8 * sp.polygamma(2, 1)) / 6
)
kappa = sp.simplify(sp.expand_func(kappa))
theta3 = sp.simplify(sp.expand_func(theta3))

assert sp.simplify(kappa - (sp.EulerGamma + 6 * sp.log(2))) == 0
assert sp.simplify(theta3 + sp.Rational(13, 3) * zeta3) == 0

# If X x + theta3 x^3 + O(x^5) = pi, then z=1/X gives this root.
root = pi * z - theta3 * pi**3 * z**4
defect = sp.series(16 * root**2 / (1 + 4 * root**2), z, 0, 7).removeO()

assert sp.simplify(defect.coeff(z, 2) - 16 * pi**2) == 0
assert defect.coeff(z, 3) == 0
assert sp.simplify(defect.coeff(z, 4) + 64 * pi**4) == 0
assert sp.simplify(
    defect.coeff(z, 5) - sp.Rational(416, 3) * pi**4 * zeta3
) == 0

# Continuous q=1 passage data.
passage = (
    4 * sp.sqrt((4 - xi**2) / xi**2)
    * sp.atan(sp.sqrt((4 - xi**2) / xi**2))
)
passage_series = sp.series(passage, xi, 0, 4).removeO().expand()
mu2 = sp.simplify(passage_series.coeff(xi, 2))
a5 = sp.Rational(416, 3) * pi**4 * zeta3
mu2_plus_tau1 = sp.simplify(a5 / (2 * (4 * pi)**4))
tau1 = sp.simplify(mu2_plus_tau1 - mu2)

assert mu2 == sp.Rational(1, 3)
assert sp.simplify(mu2_plus_tau1 - sp.Rational(13, 48) * zeta3) == 0
assert sp.simplify(
    tau1 - (sp.Rational(13, 48) * zeta3 - sp.Rational(1, 3))
) == 0

print("PASS kappa_1 =", kappa)
print("PASS cubic Gamma-phase coefficient =", theta3)
print("PASS A_5(1) =", a5)
print("PASS mu_2(1) =", mu2)
print("PASS tau_1(1) =", tau1)


==> anc/paper1_reproducibility/numerics/revision_symbolic_audit.py <==
#!/usr/bin/env python3
"""Exact algebra checks for the 28 September 2026 revision.

These finite identities support the revision. They do not certify the
analytic all-order theorem, complex-domain bounds, or floating-point errors.
"""

import sympy as sp

q, w, z = sp.symbols("q w z")

# log(Phi_q(1+q+w)/Lambda_*) =
# ((1+q)*log(1+w/(1+q))-log(1+w))/q.
log_coeff = {
    k: sp.cancel(sp.Rational((-1) ** (k + 1), k)
                 * ((1 + q) ** (1 - k) - 1) / q)
    for k in range(2, 5)
}
alpha = {
    2: log_coeff[2],
    3: log_coeff[3],
    4: sp.cancel(log_coeff[4] + log_coeff[2] ** 2 / 2),
}
expected = {
    2: 1 / (2 * (1 + q)),
    3: -(q + 2) / (3 * (1 + q) ** 2),
    4: (2 * q**2 + 7 * q + 7) / (8 * (1 + q) ** 3),
}
for k in expected:
    assert sp.cancel(alpha[k] - expected[k]) == 0
combination = sp.cancel(4 * alpha[2] * alpha[4] - 3 * alpha[3] ** 2)
assert sp.cancel(combination - (2*q**2+5*q+5)/(12*(1+q)**4)) == 0
print("PASS general local coefficients alpha_2, alpha_3, alpha_4")
print("PASS 4*alpha_2*alpha_4-3*alpha_3^2 =", combination)

# Inserting the residue formulas cancels Lambda_* from mu_1*c.
mu1c = sp.cancel(-sp.pi**2 * (1+q)**2 * combination / (2*alpha[2]**2))
assert sp.cancel(mu1c + sp.pi**2*(2*q**2+5*q+5)/6) == 0
print("PASS mu_1(q)*c(q) =", sp.factor(mu1c))

# Cubic phase-gauge transformation, in z=1/(log N+kappa+s).
A2, A3, shift = sp.symbols("A2 A3 shift")
changed = sp.series(A2*z**2/(1-shift*z)**2
                    + A3*z**3/(1-shift*z)**3, z, 0, 4).removeO()
assert sp.expand(changed).coeff(z, 3) == A3 + 2*shift*A2
print("PASS cubic phase coefficient changes by 2*s*A_2")

# Exact weighted map at q=1 and the removable q=0 exponent.
y, a, b, lam = sp.symbols("y a b lam", positive=True)
weighted_q1 = (y-a)*(1+b)/(1+b*(y-a)/lam)
unweighted_q1 = (y-a)*(1+a)/(1+a*(y-a)/lam)
assert sp.cancel(weighted_q1.subs(b, a)-unweighted_q1) == 0
assert weighted_q1.subs({y:3, a:1, b:2, lam:3}) == sp.Rational(18,7)
assert unweighted_q1.subs({y:3, a:1, lam:3}) == sp.Rational(12,5)
L = sp.symbols("L", real=True)
zero_exponent = sp.limit((sp.log(1+b)-sp.log(1+b*sp.exp(q*L)))/q, q, 0)
assert sp.simplify(zero_exponent + b*L/(1+b)) == 0
print("PASS weighted two-step map, unequal-step counterexample, q=0 limit")

# For d=2*C*r<=1/2, the worst admissible value is d=1/2.
n, d = sp.symbols("n d", positive=True)
margin = sp.expand((n+1)*(1-d/n)-n)
assert sp.simplify(margin-(1-d*(1+1/n))) == 0
assert sp.simplify(margin.subs(d, sp.Rational(1,2))-(n-1)/(2*n)) == 0
print("PASS scaled-step persistence margin >= (n-1)/(2*n) for n>=1")

print("PAPER 1 REVISION SYMBOLIC AUDIT: PASS")


==> anc/paper1_reproducibility/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
sympy==1.14.0


==> anc/paper1_reproducibility/run_quick_audit.sh <==
#!/usr/bin/env bash
set -euo pipefail

ARCHIVE_ROOT="$(cd -- "$(dirname -- "${BASH_SOURCE[0]}")" && pwd)"
NUMERICS_DIR="$ARCHIVE_ROOT/numerics"
PAPER1_PYTHON="${PAPER1_PYTHON:-python3}"
AUDIT_BUILD_DIR="$(mktemp -d "${TMPDIR:-/tmp}/paper1-repro-audit.XXXXXX")"

cleanup() {
    rm -rf -- "$AUDIT_BUILD_DIR"
}
trap cleanup EXIT

echo "[1/6] Verifying archive integrity"
(cd "$ARCHIVE_ROOT" && sha256sum -c MANIFEST.sha256)

echo "[2/6] Verifying Python dependencies"
"$PAPER1_PYTHON" -c 'import numpy, scipy, sympy'

echo "[3/6] Building both independent C++ implementations"
g++ -O3 -std=c++17 -Wall -Wextra -Wpedantic \
    "$NUMERICS_DIR/carleman_high_precision_audit.cpp" \
    -o "$AUDIT_BUILD_DIR/carleman_high_precision_audit"
# The binary128 source deliberately uses GCC's Q-suffix extension, so the
# GNU-language build retains -Wall/-Wextra but does not request ISO-pedantic
# diagnostics for that implementation.
g++ -O3 -std=gnu++17 -Wall -Wextra \
    "$NUMERICS_DIR/carleman_quad_audit.cpp" -lquadmath \
    -o "$AUDIT_BUILD_DIR/carleman_quad_audit"

echo "[4/6] Recomputing the four precision-cross-check sizes"
"$AUDIT_BUILD_DIR/carleman_high_precision_audit" \
    1000 10000 100000 1000000 \
    > "$AUDIT_BUILD_DIR/long_double_spot.csv"
"$AUDIT_BUILD_DIR/carleman_quad_audit" \
    1000 10000 100000 1000000 \
    > "$AUDIT_BUILD_DIR/binary128_spot.csv"

echo "[5/6] Running numerical and symbolic audits"
"$PAPER1_PYTHON" "$NUMERICS_DIR/carleman_phase_fit_audit.py" \
    --data "$NUMERICS_DIR/carleman_phase_data.csv" \
    --quad-data "$AUDIT_BUILD_DIR/binary128_spot.csv" \
    --long-spot-data "$AUDIT_BUILD_DIR/long_double_spot.csv"
"$PAPER1_PYTHON" "$NUMERICS_DIR/carleman_a4_direct_audit.py"
"$PAPER1_PYTHON" "$NUMERICS_DIR/p2_fifth_order_audit.py"
"$PAPER1_PYTHON" "$NUMERICS_DIR/revision_symbolic_audit.py"

echo "[6/6] Checking the documented small-N behavior"
"$AUDIT_BUILD_DIR/carleman_high_precision_audit" 2 3 \
    > "$AUDIT_BUILD_DIR/small_n.csv"
if [[ "$(grep -c ',nan,' "$AUDIT_BUILD_DIR/small_n.csv")" -ne 2 ]]; then
    echo "small-N phase columns did not follow the documented nan convention" >&2
    exit 1
fi

echo "PAPER 1 REPRODUCIBILITY QUICK AUDIT: PASS"

